Probabilistic Data Analysis with Probabilistic Programming

Probabilistic techniques are central to data analysis, but different approaches can be difficult to apply, combine, and compare. This paper introduces composable generative population models (CGPMs), a computational abstraction that extends directed graphical models and can be used to describe and compose a broad class of probabilistic data analysis techniques. Examples include hierarchical Bayesian models, multivariate kernel methods, discriminative machine learning, clustering algorithms, dimensionality reduction, and arbitrary probabilistic programs. We also demonstrate the integration of CGPMs into BayesDB, a probabilistic programming platform that can express data analysis tasks using a modeling language and a structured query language. The practical value is illustrated in two ways. First, CGPMs are used in an analysis that identifies satellite data records which probably violate Kepler's Third Law, by composing causal probabilistic programs with non-parametric Bayes in under 50 lines of probabilistic code. Second, for several representative data analysis tasks, we report on lines of code and accuracy measurements of various CGPMs, plus comparisons with standard baseline solutions from Python and MATLAB libraries.

==> figures/ring/crop.py <==
# -*- coding: utf-8 -*-

import subprocess

for noise in ['005', '015', '025', '035', '045', '055', '065', '075', '085']:
    filename = 'ring_%s' % noise

    # Crop the entire image.
    # subprocess.Popen(
    #     'convert -crop 675x525+65+30 %s.png %s_crop.png' % (filename, filename),
    #     shell=True)

    # Extract true.
    subprocess.Popen(
    'convert -crop 300x495+90+50 %s.png %s_true.png'
    % (filename, filename), shell=True)

    # Extract emulated.
    subprocess.Popen(
        'convert -crop 300x495+427+50 %s.png %s_emulate.png'
        % (filename, filename), shell=True)


